Nested Clustered Optimization Is One End of a Schur Bridge, and the Interior Is Sometimes Provably Better

Nested clustered optimization allocates within each cluster from the cluster's own covariance block and then across the resulting cluster portfolios. Block inversion says the unconstrained minimum-variance portfolio has the same two-tier shape, with each block replaced by its Schur complement against every other asset. Conditioning instead on one knot from each other cluster truncates the conditioning set in the manner of a Vecchia approximation, and we give the rank-one model of cross-cluster dependence under which it is exact. Damping the complement by $\gamma\in[0,1]$ then gives a bridge with nested clustered optimization at $\gamma=0$ and the global optimum at $\gamma=1$, with no linear solve larger than a cluster or the number of clusters. Under estimation error the optimal $\gamma$ can be strictly interior and full coupling can remain optimal, and we give the local theorem at the minimum-variance end with exact examples of both, including a symmetric family in which the optimum is a closed form.

==> anc/verify_schur_nco_bridge.py <==
"""Companion verification script for schur-nco-bridge.tex (a Schur bridge from NCO to unconstrained minimum variance).

Each check_* function returns a dict of measured errors. `main` asserts them.
Run with `python verify_schur_nco_bridge.py`; it needs only NumPy and the standard library.

  check_sufficiency      Prop 1: complement against other knots = against everything
  check_bridge_right     Prop 2(2,3): gamma = 1 stacks to Sigma^{-1} u, unnormalized
                         and through the two-tier recipe
  check_bridge_left      Prop 2(1): gamma = 0 equals an independent NCO
  check_violation        all of the above fail when the gateway model is violated
  check_diagnostic       regressing on other knots false-accepts; R_j does not
  check_change_of_vars   covariance-only rules: apply to M, map back by x = y / b
  check_proxy            Prop 3: V' Sigma V = K Sigma_PP K + D
  check_symmetric        R_j(c) = (1 - rho_c) lambda_O Cov(f_j, r_{-j})
  check_quotient         complements (and companion vectors) compose, so tree = flat at gamma = 1
  check_loss             Delta_i is PSD, zero under the model, and not tracked by the raw size of R
  check_precision_sparsity  Gaussian factorization: zero precision between J_i and assets outside I_i
  check_unnormalized     w ∝ D(D'SD)^{-1}D'u equals the two-tier form; survives a zero cluster total
  check_interior_example      exact rationals: unique interior optimum near 0.5587 (3/1210, 5/1452)
  check_exact_jets       exact G'(1), V0'(1), V0''(1) for both examples by bivariate jets
  check_full_coupling_example exact-rational spot check on a grid (not a proof of global optimality)
  check_endpoint_shift   gamma~(tau) = 1 - G'(1)/V0''(1) tau^2
  check_incremental_cost Phi = gamma tau^2 H with H bounded
  check_zero_direction   a vanishing block of Sigma^{-1}u at gamma = 1 still yields the optimum
  check_interior_zero_direction  the continuous extension at an interior vanishing (issue 11)
  check_scale_invariance rescaling Sigma or u leaves the weights unchanged (issue 12)
  check_sharpe_sign      fully invested Sigma^{-1}mu is max Sharpe only when its total is positive
  check_only_knots_move  member part of d_i is constant in gamma; knot exposure in closed form
  check_equicorrelated_knots  closed-form kappa(gamma) for equicorrelated knots
  check_degenerate_partitions singletons or one cluster: the bridge is the GMV for every gamma
  check_identical_clusters    knot share t/(t+delta) and the quadratic V(x)-V(x*), exact
  check_two_thirds       gamma* = 2/3 with gaps 1/576 and 1/900; the general closed form, exact
  check_sign_threshold   (8 - delta)/(1 + 13 delta/4) for k = 10, c = 1/4, by exact jets
  check_compression      a cluster is its knot plus one independent asset of variance 1/delta_i
  check_unit_betas       unit betas make the portfolio independent of gamma
  check_effective_damping kappa_i = (1-lambda_i)/s_i + lambda_i h_i with lambda_i = gamma r_i/(1-gamma+gamma r_i)
  check_lost_precision   V0 - V* = L/(Z(Z-L)); kappa - h in closed form; curvature exactly, via jets
  check_gain_order       the gain from tuning gamma is G'(1)^2/(2 V0''(1)) tau^4 to leading order
  check_rank_deficiency  duplicated knots (3/8, 1/2, 1/3), the exposure path, non-commuting limits,
                         and noise that must preserve the null space
"""
import numpy as np

TOL = 1e-10


def random_spd(rng, n, scale=1.0):
    a = rng.standard_normal((n, n))
    return scale * (a @ a.T / n + np.eye(n))


def clusters(sizes):
    idx, pos = [], 0
    for m in sizes:
        idx.append(list(range(pos, pos + 1 + m)))
        pos += 1 + m
    return idx, [I[0] for I in idx]


def gateway_model_cov(rng, sizes, violation=0.0):
    """Index 0 of each cluster is its knot; sizes[j] remaining members follow.

    violation > 0 correlates member residuals across clusters while keeping
    them orthogonal to every knot.
    """
    k = len(sizes)
    idx, knots = clusters(sizes)
    n = idx[-1][-1] + 1
    scc = random_spd(rng, k)
    betas = [rng.standard_normal(m) * 0.8 + 1.0 for m in sizes]
    eps = [random_spd(rng, m, 0.3) for m in sizes]
    sigma = np.zeros((n, n))
    for j, Ij in enumerate(idx):
        Oj = Ij[1:]
        for l, Il in enumerate(idx):
            Ol = Il[1:]
            s = scc[j, l]
            sigma[knots[j], knots[l]] = s
            sigma[np.ix_(Oj, [knots[l]])] = (betas[j] * s)[:, None]
            sigma[np.ix_([knots[j]], Ol)] = (betas[l] * s)[None, :]
            sigma[np.ix_(Oj, Ol)] = np.outer(betas[j], betas[l]) * s
        sigma[np.ix_(Oj, Oj)] += eps[j]
    if violation > 0:
        allO = [i for I in idx for i in I[1:]]
        sigma[np.ix_(allO, allO)] += violation * random_spd(rng, len(allO))
    assert np.all(np.linalg.eigvalsh(sigma) > 0)
    return sigma, idx, knots


def full_pair(sigma, I, u):
    rest = [i for i in range(sigma.shape[0]) if i not in I]
    coef = sigma[np.ix_(I, rest)] @ np.linalg.inv(sigma[np.ix_(rest, rest)])
    return sigma[np.ix_(I, I)] - coef @ sigma[np.ix_(rest, I)], u[I] - coef @ u[rest]


def cheap_pair(sigma, I, other_knots, gamma, u):
    S_ic = sigma[np.ix_(I, other_knots)]
    coef = gamma * S_ic @ np.linalg.inv(sigma[np.ix_(other_knots, other_knots)])
    return sigma[np.ix_(I, I)] - coef @ S_ic.T, u[I] - coef @ u[other_knots]


def directions(sigma, idx, knots, gamma, u):
    n = sigma.shape[0]
    d = np.zeros(n)
    for i, I in enumerate(idx):
        other = [c for j, c in enumerate(knots) if j != i]
        Q, b = cheap_pair(sigma, I, other, gamma, u)
        d[I] = np.linalg.solve(Q, b)
    return d


def bridge(sigma, idx, knots, gamma, u):
    n = sigma.shape[0]
    d = directions(sigma, idx, knots, gamma, u)
    V = np.zeros((n, len(idx)))
    for i, I in enumerate(idx):
        V[I, i] = d[I] / d[I].sum()
    a = np.linalg.solve(V.T @ sigma @ V, V.T @ u)
    return V @ a, V


def nco(sigma, idx):
    """Independent NCO: min-var inside each block, min-var across cluster portfolios."""
    n = sigma.shape[0]
    V = np.zeros((n, len(idx)))
    for i, I in enumerate(idx):
        x = np.linalg.solve(sigma[np.ix_(I, I)], np.ones(len(I)))
        V[I, i] = x / x.sum()
    a = np.linalg.solve(V.T @ sigma @ V, np.ones(len(idx)))
    return V @ (a / a.sum())


def _random_problem(rng, violation=0.0):
    sizes = list(rng.integers(1, 6, size=rng.integers(2, 7)))
    sigma, idx, knots = gateway_model_cov(rng, sizes, violation)
    mu = rng.standard_normal(sigma.shape[0]) + 3.0
    return sigma, idx, knots, mu


def check_sufficiency(rng, trials=100, violation=0.0):
    err = 0.0
    for _ in range(trials):
        sigma, idx, knots, mu = _random_problem(rng, violation)
        for u in (np.ones(len(mu)), mu):
            for i, I in enumerate(idx):
                other = [c for j, c in enumerate(knots) if j != i]
                Qf, bf = full_pair(sigma, I, u)
                Qc, bc = cheap_pair(sigma, I, other, 1.0, u)
                err = max(err, np.abs(Qf - Qc).max(), np.abs(bf - bc).max())
    return {"pair": err}


def check_bridge_right(rng, trials=100, violation=0.0):
    stacked = recipe = 0.0
    for _ in range(trials):
        sigma, idx, knots, mu = _random_problem(rng, violation)
        for u in (np.ones(len(mu)), mu):
            target = np.linalg.solve(sigma, u)
            stacked = max(stacked, np.abs(directions(sigma, idx, knots, 1.0, u) - target).max())
            w, _ = bridge(sigma, idx, knots, 1.0, u)
            recipe = max(recipe, np.abs(w / w.sum() - target / target.sum()).max())
    return {"stacked": stacked, "recipe": recipe}


def check_bridge_left(rng, trials=100):
    err = 0.0
    for _ in range(trials):
        sigma, idx, knots, _ = _random_problem(rng, violation=0.3)  # no model needed at gamma = 0
        w, _ = bridge(sigma, idx, knots, 0.0, np.ones(sigma.shape[0]))
        err = max(err, np.abs(w / w.sum() - nco(sigma, idx)).max())
    return {"nco": err}


def check_violation(rng, trials=20):
    s = [check_sufficiency(rng, 1, violation=0.5)["pair"] for _ in range(trials)]
    r = [check_bridge_right(rng, 1, violation=0.5) for _ in range(trials)]
    return {"pair": min(s), "stacked": min(x["stacked"] for x in r),
            "recipe": min(x["recipe"] for x in r)}


def residual_R(sigma, I, c):
    O = [m for m in I if m != c]
    rest = [i for i in range(sigma.shape[0]) if i not in I]
    return sigma[np.ix_(O, rest)] - np.outer(sigma[O, c] / sigma[c, c], sigma[c, rest])


def check_diagnostic(rng):
    out = {}
    for name, violation in (("model", 0.0), ("violated", 0.5)):
        sigma, idx, knots = gateway_model_cov(rng, [3, 2, 4], violation)
        coef = R = 0.0
        for j, I in enumerate(idx):
            c, O = I[0], I[1:]
            reg = [c] + [x for l, x in enumerate(knots) if l != j]
            B = sigma[np.ix_(O, reg)] @ np.linalg.inv(sigma[np.ix_(reg, reg)])
            coef = max(coef, np.abs(B[:, 1:]).max())
            R = max(R, np.abs(residual_R(sigma, I, c)).max())
        out[name] = {"other_knot_coef": coef, "R": R}
    return out


def check_change_of_vars(rng, trials=100):
    back = 0.0
    for _ in range(trials):
        m = rng.integers(2, 6)
        Q = random_spd(rng, m)
        b = rng.uniform(0.5, 2.0, size=m) * rng.choice([-1, 1], size=m)
        M = np.diag(1 / b) @ Q @ np.diag(1 / b)
        assert np.allclose(M, np.linalg.inv(np.linalg.inv(Q) * np.outer(b, b)))
        y = np.linalg.solve(M, np.ones(m))
        x = y / b
        t = np.linalg.solve(Q, b)
        back = max(back, np.abs(x / x.sum() - t / t.sum()).max())
    # Q = I, b = (1, 2): minimum variance on M without mapping back gives (1/5, 4/5), not (1/3, 2/3)
    y = np.linalg.solve(np.diag([1.0, 0.25]), np.ones(2))
    return {"mapped_back": back, "unmapped_example": y / y.sum()}


def check_proxy(rng, trials=100):
    err = 0.0
    for _ in range(trials):
        sigma, idx, knots, _ = _random_problem(rng)
        n, k = sigma.shape[0], len(idx)
        V = np.zeros((n, k)); kappa = np.zeros(k); D = np.zeros(k)
        for i, I in enumerate(idx):
            c, O = I[0], I[1:]
            V[I, i] = rng.standard_normal(len(I))  # any portfolio on the cluster
            beta = sigma[O, c] / sigma[c, c]
            E = sigma[np.ix_(O, O)] - np.outer(beta, beta) * sigma[c, c]
            kappa[i] = V[c, i] + beta @ V[O, i]
            D[i] = V[O, i] @ E @ V[O, i]
        rhs = np.diag(kappa) @ sigma[np.ix_(knots, knots)] @ np.diag(kappa) + np.diag(D)
        err = max(err, np.abs(V.T @ sigma @ V - rhs).max())
    return {"identity": err}


def check_symmetric(rng, trials=50):
    err = 0.0
    for _ in range(trials):
        sizes = list(rng.integers(2, 5, size=3))
        idx, _ = clusters([s - 1 for s in sizes])
        n, k = idx[-1][-1] + 1, len(idx)
        F = random_spd(rng, k)
        lam = rng.uniform(0.5, 1.5, size=n)
        L = np.zeros((n, k))
        for j, I in enumerate(idx):
            L[I, j] = lam[I]
        sigma = L @ F @ L.T + np.diag(rng.uniform(0.1, 0.5, size=n))
        for j, I in enumerate(idx):
            rest = [i for i in range(n) if i not in I]
            cov_f_rest = (F[j] @ L[rest].T)
            for c in I:
                O = [m for m in I if m != c]
                rho = lam[c] ** 2 * F[j, j] / sigma[c, c]
                pred = (1 - rho) * np.outer(lam[O], cov_f_rest)
                err = max(err, np.abs(residual_R(sigma, I, c) - pred).max())
    return {"formula": err}


def check_quotient(rng, trials=50):
    """Complementing against D then against A2 equals complementing against A2 u D."""
    err = 0.0
    for _ in range(trials):
        n1, n2, n3 = rng.integers(1, 5, size=3)
        n = n1 + n2 + n3
        sigma = random_spd(rng, n)
        u = rng.standard_normal(n)
        A1 = list(range(n1)); A = list(range(n1 + n2))
        QA, bA = full_pair(sigma, A, u)                 # step 1: A against D
        loc1 = list(range(n1))
        Q2, b2 = full_pair(QA, loc1, bA)                # step 2: A1 against A2, inside the pair
        Q1, b1 = full_pair(sigma, A1, u)                # one step: A1 against everything
        err = max(err, np.abs(Q2 - Q1).max(), np.abs(b2 - b1).max())
    return {"compose": err}


def check_loss(rng, trials=50):
    """Delta_i = (full correction) - (knot-only correction): PSD, zero under the model,
    and not tracked by the raw size of R (delta -> 0 example)."""
    zero = 0.0
    min_eig = np.inf
    for _ in range(trials):
        for violation, sink in ((0.0, "zero"), (0.5, "eig")):
            sigma, idx, knots, _ = _random_problem(rng, violation)
            u = np.ones(sigma.shape[0])
            for i, I in enumerate(idx):
                other = [k for j, k in enumerate(knots) if j != i]
                Qf, _ = full_pair(sigma, I, u)
                Qc, _ = cheap_pair(sigma, I, other, 1.0, u)
                delta = Qc - Qf
                if violation == 0.0:
                    zero = max(zero, np.abs(delta).max())
                else:
                    min_eig = min(min_eig, np.linalg.eigvalsh(delta).min())
    # assets (x, p, m) with m = p + e, Var(e) = d^2, Cov(x, e) = c d, x uncorrelated with p
    cc, example = 0.6, []
    for d in (1e-1, 1e-2, 1e-3):
        sigma = np.array([[1.0, 0.0, cc * d], [0.0, 1.0, 1.0], [cc * d, 1.0, 1.0 + d * d]])
        R = abs(residual_R(sigma, [1, 2], 1)).max()
        Qf, _ = full_pair(sigma, [0], np.ones(3))
        Qc, _ = cheap_pair(sigma, [0], [1], 1.0, np.ones(3))
        example.append((R, float((Qc - Qf)[0, 0])))
    return {"zero_under_model": zero, "min_eig_violated": min_eig, "R_vs_loss": example, "c2": cc ** 2}


def check_precision_sparsity(rng, trials=50):
    """Gaussian factorization: precision is zero between J_i and everything outside I_i."""
    out = {}
    for name, violation in (("model", 0.0), ("violated", 0.5)):
        worst = 0.0 if name == "model" else np.inf
        for _ in range(trials):
            sigma, idx, knots, _ = _random_problem(rng, violation)
            prec = np.linalg.inv(sigma)
            m = 0.0
            for I in idx:
                J = I[1:]
                rest = [a for a in range(sigma.shape[0]) if a not in I]
                if J:
                    m = max(m, np.abs(prec[np.ix_(J, rest)]).max())
            worst = max(worst, m) if name == "model" else min(worst, m)
        out[name] = worst
    return out


# ---------------------------------------------------------------------------
# Where to sit on the bridge: unnormalized form, exact examples, endpoint shift
# ---------------------------------------------------------------------------
from fractions import Fraction as Fr


def cluster_direction(sigma_hat, I, other, gamma, u, rel=1e-10):
    """d_i = Q_i^{-1} b_i, with the continuous extension when b_i vanishes.

    b_i = u_I - gamma a_i with a_i = S_{I,P} S_PP^{-1} u_P. The test for b_i = 0 is relative to
    the two terms that cancel, so it is invariant to rescaling Sigma or u. When b_i vanishes
    at gamma > 0 the shape of d_i has the limit Q_i^{-1} d b_i / d gamma = -Q_i^{-1} a_i, and
    that limiting direction is used, which keeps the span continuous in gamma. A cluster is
    dropped only if u_I itself is zero. Returns None for a dropped cluster.
    """
    Q, b = cheap_pair(sigma_hat, I, other, gamma, u)
    a = (u[I] - b) / gamma if gamma > 0 else np.zeros(len(I))
    scale = max(np.abs(u[I]).max(), np.abs(gamma * a).max())
    if np.abs(b).max() <= rel * scale:
        if gamma > 0 and np.abs(a).max() > 0:
            b = -a
        else:
            return None
    d = np.linalg.solve(Q, b)
    return d / np.abs(d).max()          # scale is immaterial to the span; unit columns condition the Gram matrix


def bridge_unnormalized(sigma_hat, idx, knots, gamma, u=None):
    """w ∝ D (D' S D)^{-1} D' u with every quantity read from sigma_hat."""
    n = sigma_hat.shape[0]
    u = np.ones(n) if u is None else u
    cols = []
    for i, I in enumerate(idx):
        other = [k for j, k in enumerate(knots) if j != i]
        d = cluster_direction(sigma_hat, I, other, gamma, u)
        if d is not None:
            c = np.zeros(n); c[I] = d; cols.append(c)
    D = np.array(cols).T
    return D @ np.linalg.solve(D.T @ sigma_hat @ D, D.T @ u)


def check_unnormalized(rng, trials=50):
    """Equals the two-tier form when totals are nonzero; survives a zero cluster total."""
    same = zero_total = 0.0
    for _ in range(trials):
        sigma, idx, knots, mu = _random_problem(rng)
        for gam in (0.0, 0.4, 1.0):
            a = bridge_unnormalized(sigma, idx, knots, gam); a = a / a.sum()
            b, _ = bridge(sigma, idx, knots, gam, np.ones(sigma.shape[0])); b = b / b.sum()
            same = max(same, np.abs(a - b).max())
        # choose u so that Sigma^{-1}u = z has zero total on cluster 0 (needs >= 2 members)
        if len(idx[0]) >= 2:
            z = rng.standard_normal(sigma.shape[0])
            z[idx[0]] -= z[idx[0]].mean()
            w = bridge_unnormalized(sigma, idx, knots, 1.0, sigma @ z)
            zero_total = max(zero_total, np.abs(w - z).max())
    return {"matches_two_tier": same, "zero_total_cluster": zero_total}


def _fr_solve(A, b):
    """Gaussian elimination over Fractions. A is a list of rows, b a list."""
    n = len(A)
    M = [list(map(Fr, A[i])) + [Fr(b[i])] for i in range(n)]
    for c in range(n):
        piv = next(r for r in range(c, n) if M[r][c] != 0)
        M[c], M[piv] = M[piv], M[c]
        M[c] = [v / M[c][c] for v in M[c]]
        for r in range(n):
            if r != c and M[r][c] != 0:
                M[r] = [vr - M[r][c] * vc for vr, vc in zip(M[r], M[c])]
    return [M[i][n] for i in range(n)]


def _sub(S, rows, cols):
    return [[S[r][c] for c in cols] for r in rows]


def bridge_exact(S_hat, idx, knots, gamma):
    """The bridge portfolio in exact rational arithmetic, normalized to sum to one, u = 1."""
    return bridge_generic(S_hat, idx, knots, Fr(gamma), Fr, lambda z: z != 0)


def _var(w, S):
    n = len(w)
    return sum(w[a] * Fr(S[a][b]) * w[b] for a in range(n) for b in range(n))


def check_interior_example():
    """Two clusters, cross-knot estimate Z in {0,1}: unique interior optimum near 0.5587."""
    h = Fr(1, 2)
    S = [[1, 0, h, 0], [0, 1, 0, 0], [h, 0, 4, 0], [0, 0, 0, 1]]
    idx, knots = [[0, 1], [2, 3]], [0, 2]
    def est(Z):
        E = [row[:] for row in S]; E[0][2] = E[2][0] = Z; return E
    def F(gam):
        return (_var(bridge_exact(est(0), idx, knots, gam), S) + _var(bridge_exact(est(1), idx, knots, gam), S)) / 2
    v0 = _var(bridge_exact(est(0), idx, knots, Fr(1, 3)), S)
    gapa, gapb = F(0) - F(h), F(1) - F(h)
    P = lambda x: 49 * x**4 + 84 * x**3 - 21 * x**2 + 48 * x - 6
    dP = lambda x: 196 * x**3 + 252 * x**2 - 42 * x + 48
    lo, hi = Fr(0), Fr(1, 4)
    for _ in range(60):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if P(mid) < 0 else (lo, mid)
    xs = float(lo); gstar = (1 - 4 * xs) / (1 - xs)
    grid = [Fr(j, 40) for j in range(41)]
    gs = Fr(gstar).limit_denominator(10**6)
    return {"Z0_variance": v0, "F0_minus_Fhalf": gapa, "F1_minus_Fhalf": gapb,
            "P0": P(Fr(0)), "Pquarter": P(Fr(1, 4)),
            "dP_min_on_grid": min(dP(Fr(j, 400)) for j in range(101)),
            "gamma_star": gstar, "F_star_is_grid_min": all(F(gs) <= F(gq) for gq in grid)}


def check_full_coupling_example():
    """Three-cluster example, spot check only: F(gamma, tau) > F(1, tau) on a grid, in exact
    rationals. This does not prove global optimality. The exact sign of G'(1) is in check_exact_jets."""
    Sk = [[5, 6, 5], [6, Fr(33, 2), 12], [5, 12, Fr(25, 2)]]
    N = [[0, -1, 0], [-1, 0, 2], [0, 2, 0]]
    resid = [1, 4, 8]
    idx, knots = [[0, 1], [2, 3], [4, 5]], [0, 2, 4]
    def full(K):
        M = [[Fr(0)] * 6 for _ in range(6)]
        for i in range(3):
            for j in range(3):
                M[2 * i][2 * j] = Fr(K[i][j])
            M[2 * i + 1][2 * i + 1] = Fr(resid[i])
        return M
    Sig = full(Sk)
    def V(gam, tau):
        K = [[Fr(Sk[i][j]) + Fr(tau) * N[i][j] for j in range(3)] for i in range(3)]
        return _var(bridge_exact(full(K), idx, knots, gam), Sig)
    def F(gam, tau):
        return (V(gam, tau) + V(gam, -tau)) / 2
    margins = {}
    for tau in (Fr(1, 10), Fr(1, 100)):
        base = F(Fr(1), tau)
        margins[str(tau)] = min(F(gq, tau) - base for gq in (Fr(999, 1000), Fr(99, 100), Fr(9, 10), Fr(1, 2), Fr(0)))
    return {"min_margin": margins}


class Jet:
    """Truncated bivariate Taylor jet over Fractions: sum c[i][j] eg^i et^j, i <= NG, j <= NT.

    Arithmetic is exact, so a coefficient is an exact mixed partial derivative
    divided by i! j!. Same idea as the first-order dual numbers in
    neither_end_certificate.py, carried to order (2, 2) in two variables.
    """
    NG, NT = 2, 2

    def __init__(self, c=None, const=None):
        if c is None:
            c = [[Fr(0)] * (Jet.NT + 1) for _ in range(Jet.NG + 1)]
            if const is not None:
                c[0][0] = Fr(const)
        self.c = c

    @staticmethod
    def of(x):
        return x if isinstance(x, Jet) else Jet(const=x)

    @staticmethod
    def var(value, which):
        j = Jet(const=value)
        if which == "gamma":
            j.c[1][0] = Fr(1)
        else:
            j.c[0][1] = Fr(1)
        return j

    def __add__(s, o):
        o = Jet.of(o)
        return Jet([[a + b for a, b in zip(ra, rb)] for ra, rb in zip(s.c, o.c)])
    __radd__ = __add__

    def __neg__(s):
        return Jet([[-a for a in r] for r in s.c])

    def __sub__(s, o):
        return s + (-Jet.of(o))

    def __rsub__(s, o):
        return Jet.of(o) - s

    def __mul__(s, o):
        o = Jet.of(o)
        out = Jet()
        for i in range(Jet.NG + 1):
            for j in range(Jet.NT + 1):
                if s.c[i][j] == 0:
                    continue
                for p in range(Jet.NG + 1 - i):
                    for q in range(Jet.NT + 1 - j):
                        out.c[i + p][j + q] += s.c[i][j] * o.c[p][q]
        return out
    __rmul__ = __mul__

    def inv(s):
        a00 = s.c[0][0]
        assert a00 != 0, "jet not invertible at the base point"
        b = Jet()
        for i in range(Jet.NG + 1):
            for j in range(Jet.NT + 1):
                acc = Fr(1) if (i, j) == (0, 0) else Fr(0)
                for p in range(i + 1):
                    for q in range(j + 1):
                        if (p, q) != (0, 0):
                            acc -= s.c[p][q] * b.c[i - p][j - q]
                b.c[i][j] = acc / a00
        return b

    def __truediv__(s, o):
        return s * Jet.of(o).inv()

    def __rtruediv__(s, o):
        return Jet.of(o) * s.inv()


def _solve_generic(A, b, lift, nonzero):
    """Gaussian elimination over any exact field-like type."""
    n = len(A)
    M = [[lift(v) for v in A[i]] + [lift(b[i])] for i in range(n)]
    for c in range(n):
        piv = next(r for r in range(c, n) if nonzero(M[r][c]))
        M[c], M[piv] = M[piv], M[c]
        M[c] = [v / M[c][c] for v in M[c]]
        for r in range(n):
            if r != c:
                f = M[r][c]
                M[r] = [vr - f * vc for vr, vc in zip(M[r], M[c])]
    return [M[i][n] for i in range(n)]


def bridge_generic(S_hat, idx, knots, gamma, lift, nonzero, is_zero=None):
    """The bridge portfolio w ∝ D(D'SD)^{-1}D'1, normalized to sum to one, over an exact type.

    A direction that vanishes identically is dropped, as in the manuscript. With jets, a
    direction that vanishes only at the base point is a degenerate point for differentiation
    and is not supported.
    """
    is_zero = is_zero or (lambda z: not nonzero(z))
    n, k = len(S_hat), len(idx)
    solve = lambda A, b: _solve_generic(A, b, lift, nonzero)
    zero = lift(0)
    D = [[zero] * k for _ in range(n)]
    for i, I in enumerate(idx):
        P = [q for j, q in enumerate(knots) if j != i]
        Spp = [[S_hat[a][b] for b in P] for a in P]
        ones_sol = solve(Spp, [1] * len(P))
        Q = [[lift(S_hat[a][b]) for b in I] for a in I]
        bvec = [lift(1)] * len(I)
        for r, m in enumerate(I):
            col = [lift(S_hat[q][m]) for q in P]
            for c2, m2 in enumerate(I):
                sol = solve(Spp, [S_hat[q][m2] for q in P])
                Q[r][c2] = Q[r][c2] - gamma * sum((x * y for x, y in zip(col, sol)), zero)
            bvec[r] = bvec[r] - gamma * sum((x * y for x, y in zip(col, ones_sol)), zero)
        if all(is_zero(v) for v in bvec):                       # b_i vanishes exactly
            a_vec = [(lift(u_val) - bv) for u_val, bv in zip([1] * len(I), bvec)]   # gamma * a_i
            if not all(is_zero(v) for v in a_vec):
                bvec = [-v for v in a_vec]                       # limiting direction Q^{-1}(-a_i), scale immaterial
        d = solve(Q, bvec)
        for r, m in enumerate(I):
            D[m][i] = d[r]
    keep = [i for i in range(k) if not all(is_zero(D[m][i]) for m in range(n))]
    D = [[D[m][i] for i in keep] for m in range(n)]
    k = len(keep)
    SD = [[sum((lift(S_hat[a][b]) * D[b][j] for b in range(n)), zero) for j in range(k)] for a in range(n)]
    G = [[sum((D[a][i] * SD[a][j] for a in range(n)), zero) for j in range(k)] for i in range(k)]
    rhs = [sum((D[a][i] for a in range(n)), zero) for i in range(k)]
    a = solve(G, rhs)
    w = [sum((D[m][i] * a[i] for i in range(k)), zero) for m in range(n)]
    tot = sum(w, zero)
    return [x / tot for x in w]


def _jet_variance(S_hat_jet, Sig, idx, knots):
    """Population variance of the bridge portfolio as a jet in (gamma - 1, tau)."""
    g = Jet.var(1, "gamma")
    w = bridge_generic(S_hat_jet, idx, knots, g, Jet.of, lambda z: z.c[0][0] != 0,
                       is_zero=lambda z: all(v == 0 for row in z.c for v in row))
    n = len(w)
    out = Jet()
    for a in range(n):
        for b in range(n):
            if Sig[a][b] != 0:
                out = out + w[a] * w[b] * Fr(Sig[a][b])
    return out


def check_exact_jets():
    """Exact G'(1) and V0''(1) for both examples, by jets of order (2, 2) at (gamma, tau) = (1, 0)."""
    tau = Jet.var(0, "tau")
    # three-cluster example
    Sk = [[5, 6, 5], [6, Fr(33, 2), 12], [5, 12, Fr(25, 2)]]
    N = [[0, -1, 0], [-1, 0, 2], [0, 2, 0]]
    resid = [1, 4, 8]
    Sig = [[Fr(0)] * 6 for _ in range(6)]
    Sh = [[Jet() for _ in range(6)] for _ in range(6)]
    for i in range(3):
        for j in range(3):
            Sig[2 * i][2 * j] = Fr(Sk[i][j])
            Sh[2 * i][2 * j] = Jet.of(Sk[i][j]) + tau * N[i][j]
        Sig[2 * i + 1][2 * i + 1] = Fr(resid[i])
        Sh[2 * i + 1][2 * i + 1] = Jet.of(resid[i])
    V3 = _jet_variance(Sh, Sig, [[0, 1], [2, 3], [4, 5]], [0, 2, 4])
    # two-cluster example with Z = 1/2 + tau
    h = Fr(1, 2)
    S2 = [[1, 0, h, 0], [0, 1, 0, 0], [h, 0, 4, 0], [0, 0, 0, 1]]
    Sh2 = [[Jet.of(v) for v in row] for row in S2]
    Sh2[0][2] = Sh2[2][0] = Jet.of(h) + tau
    V2 = _jet_variance(Sh2, [[Fr(v) for v in row] for row in S2], [[0, 1], [2, 3]], [0, 2])
    out = {}
    for name, V in (("three_cluster", V3), ("two_cluster", V2)):
        out[name] = {"V0_prime_1": V.c[1][0], "V0_pp_1": 2 * V.c[2][0], "G_prime_1": V.c[1][2],
                     "odd_in_tau": (V.c[0][1], V.c[1][1])}
    return out


def _two_cluster_F(gam, tau):
    S = np.array([[1, 0, .5, 0], [0, 1, 0, 0], [.5, 0, 4, 0], [0, 0, 0, 1.0]])
    idx, knots = [[0, 1], [2, 3]], [0, 2]
    out = 0.0
    for sgn in (1, -1):
        E = S.copy(); E[0, 2] = E[2, 0] = 0.5 + sgn * tau
        w = bridge_unnormalized(E, idx, knots, gam); w = w / w.sum()
        out += 0.5 * w @ S @ w
    return out


def check_endpoint_shift():
    """gamma~(tau) = 1 - G'(1)/V0''(1) tau^2 on the two-cluster family with Z = 1/2 +- tau.

    G'(1) and V0''(1) are exact (jets); the optimum at each tau is located numerically.
    """
    j = check_exact_jets()["two_cluster"]
    dG1, V0pp = float(j["G_prime_1"]), float(j["V0_pp_1"])
    out = {"G_prime_1": dG1, "V0_pp_1": V0pp, "rows": []}
    for tau in (0.05, 0.1):
        coarse = np.linspace(0.5, 1.0, 1001)
        g0 = coarse[np.argmin([_two_cluster_F(g, tau) for g in coarse])]
        fine = np.linspace(max(0.5, g0 - 0.001), min(1.0, g0 + 0.001), 2001)
        gstar = fine[np.argmin([_two_cluster_F(g, tau) for g in fine])]
        out["rows"].append((tau, float(gstar), min(1.0, 1 - dG1 / V0pp * tau**2)))
    return out


def check_incremental_cost():
    """Phi(gamma, tau) / (gamma tau^2) stays bounded as gamma, tau -> 0."""
    F = _two_cluster_F
    ratios = []
    for gam in (0.2, 0.05):
        for tau in (0.2, 0.05):
            phi = F(gam, tau) - F(0.0, tau) - (F(gam, 0.0) - F(0.0, 0.0))
            ratios.append(phi / (gam * tau**2))
    return {"H_values": ratios}


def check_zero_direction():
    """A direction that vanishes entirely is dropped; the optimum puts nothing on that cluster."""
    cases = [([[2, 1], [1, 1]], [[0], [1]], [0, 1], [0, 1]),
             ([[2, 2, 1], [2, 3, 1], [1, 1, 1]], [[0, 1], [2]], [0, 2], [0, 0, 1])]
    err, exact_ok = 0.0, True
    for S, idx, knots, want in cases:
        w = bridge_unnormalized(np.array(S, float), idx, knots, 1.0)
        err = max(err, np.abs(w / w.sum() - np.array(want, float)).max())
        exact_ok = exact_ok and bridge_exact(S, idx, knots, 1) == [Fr(v) for v in want]
    return {"numpy_error": err, "exact_matches": exact_ok}


def check_sharpe_sign():
    """Sigma = I, mu = (1, -2): the fully invested multiple of Sigma^{-1} mu has Sharpe -sqrt(5)."""
    mu = np.array([1.0, -2.0])
    sharpe = lambda w: w @ mu / np.sqrt(w @ w)
    d = mu.copy()
    return {"total": d.sum(), "sharpe_fully_invested": sharpe(d / d.sum()),
            "sharpe_of_1_0": sharpe(np.array([1.0, 0.0])), "max_sharpe": float(np.sqrt(mu @ mu))}


def check_only_knots_move(rng, trials=60):
    """Under the gateway model the member part of d_i(gamma) is E^{-1}(u_J - beta u_p) for every
    gamma, and the knot exposure is (u_p - gamma a)/(sigma_p^2 - gamma c)."""
    member = exposure = 0.0
    for _ in range(trials):
        sigma, idx, knots, mu = _random_problem(rng)
        for u in (np.ones(len(mu)), mu):
            for i, I in enumerate(idx):
                p, J = I[0], I[1:]
                other = [k for j, k in enumerate(knots) if j != i]
                beta = sigma[J, p] / sigma[p, p]
                E = sigma[np.ix_(J, J)] - np.outer(beta, beta) * sigma[p, p]
                Spp, sp = sigma[np.ix_(other, other)], sigma[p, other]
                a, cc = sp @ np.linalg.solve(Spp, u[other]), sp @ np.linalg.solve(Spp, sp)
                xJ = np.linalg.solve(E, u[J] - beta * u[p]) if J else np.zeros(0)
                for g in (0.0, 0.3, 0.7, 1.0):
                    Q, b = cheap_pair(sigma, I, other, g, u)
                    d = np.linalg.solve(Q, b)
                    if J:
                        member = max(member, np.abs(d[1:] - xJ).max())
                    exposure = max(exposure, abs(d[0] + beta @ d[1:] - (u[p] - g * a) / (sigma[p, p] - g * cc)))
    return {"member_part": member, "knot_exposure": exposure}


def check_equicorrelated_knots():
    """Closed form kappa(gamma) for k unit-variance knots with common correlation rho."""
    err = 0.0
    for k in (2, 3, 5, 8):
        for rho in (-0.1, 0.2, 0.6):
            S = (1 - rho) * np.eye(k) + rho * np.ones((k, k))
            other = list(range(1, k))
            a = S[0, other] @ np.linalg.solve(S[np.ix_(other, other)], np.ones(k - 1))
            cc = S[0, other] @ np.linalg.solve(S[np.ix_(other, other)], S[0, other])
            err = max(err, abs(a - rho * (k - 1) / (1 + (k - 2) * rho)), abs(cc - rho * a))
            for g in (0.0, 0.5, 1.0):
                closed = (1 + (k - 2) * rho - g * rho * (k - 1)) / (1 + (k - 2) * rho - g * rho**2 * (k - 1))
                err = max(err, abs((1 - g * a) / (1 - g * cc) - closed))
            err = max(err, abs((1 - a) / (1 - cc) - 1 / (1 + (k - 1) * rho)))
    return {"closed_form": err}


def check_degenerate_partitions(rng, trials=30):
    """Singleton clusters, or one cluster: the bridge is the minimum-variance portfolio for every
    gamma, on any SPD covariance (no gateway model)."""
    err = 0.0
    for _ in range(trials):
        n = int(rng.integers(3, 8))
        S = random_spd(rng, n)
        gmv = np.linalg.solve(S, np.ones(n)); gmv /= gmv.sum()
        for idx, knots in (([[i] for i in range(n)], list(range(n))), ([list(range(n))], [0])):
            for g in (0.0, 0.37, 1.0):
                w = bridge_unnormalized(S, idx, knots, g)
                err = max(err, np.abs(w / w.sum() - gmv).max())
    return {"bridge_minus_gmv": err}


# ---------------------------------------------------------------------------
# Identical clusters: the one-dimensional picture
# ---------------------------------------------------------------------------
def _t(gam, z, k):
    return (1 + (k - 2) * z - gam * (k - 1) * z) / (1 + (k - 2) * z - gam * (k - 1) * z * z)


def _identical_clusters(k, z, delta):
    """k clusters of (knot, independent asset of variance 1/delta); knot correlation z."""
    n = 2 * k
    S = [[Fr(0)] * n for _ in range(n)]
    for i in range(k):
        for j in range(k):
            S[2 * i][2 * j] = Fr(1) if i == j else Fr(z)
        S[2 * i + 1][2 * i + 1] = 1 / Fr(delta)
    return S, [[2 * i, 2 * i + 1] for i in range(k)], [2 * i for i in range(k)]


def check_identical_clusters():
    """The knot share of the bridge portfolio is t/(t + delta); V(x) - V(x*) is the stated quadratic."""
    share = quad = Fr(0)
    for k, c, z, delta, gam in ((2, Fr(1, 4), Fr(1, 2), 1, Fr(1, 3)), (5, Fr(1, 10), Fr(3, 10), Fr(5, 2), Fr(4, 5)),
                                (4, Fr(1, 5), Fr(-1, 5), Fr(7, 10), Fr(1, 2)), (10, Fr(1, 4), Fr(1, 5), 12, 1)):
        S_hat, idx, knots = _identical_clusters(k, z, delta)
        Sig, _, _ = _identical_clusters(k, c, delta)
        w = bridge_exact(S_hat, idx, knots, gam)
        x = sum(w[2 * i] for i in range(k))
        t = _t(Fr(gam), z, k)
        share = max(share, abs(x - t / (t + Fr(delta))))
        L = 1 + (k - 1) * c
        xs = 1 / (1 + Fr(delta) * L)
        quad = max(quad, abs(_var(w, Sig) - (L * xs**2 + (1 - xs)**2 / Fr(delta)) / k - (L + 1 / Fr(delta)) / k * (x - xs)**2))
    return {"knot_share": share, "quadratic": quad}


def check_two_thirds():
    """Z in {0, 2c}: gamma* = (1 + 2(k-2)c) / (2[1 + (k-3)c]) recovers the population optimum on
    the Z = 2c branch. With k = 2, c = 1/4, delta = 1: gamma* = 2/3, gaps 1/576 and 1/900."""
    def F(k, c, delta, gam):
        Sig, idx, knots = _identical_clusters(k, c, delta)
        return sum(_var(bridge_exact(_identical_clusters(k, Z, delta)[0], idx, knots, gam), Sig) for Z in (Fr(0), 2 * c)) / 2
    k, c = 2, Fr(1, 4)
    gs = (1 + 2 * (k - 2) * c) / (2 * (1 + (k - 3) * c))
    out = {"gamma_star": gs, "gap0": F(k, c, 1, 0) - F(k, c, 1, gs), "gap1": F(k, c, 1, 1) - F(k, c, 1, gs),
           "beats_grid": all(F(k, c, 1, gs) < F(k, c, 1, Fr(j, 30)) for j in range(31) if Fr(j, 30) != gs)}
    hits = True
    for k, c, delta in ((2, Fr(1, 4), 1), (3, Fr(1, 5), 3), (10, Fr(1, 4), 12), (6, Fr(2, 5), Fr(1, 2))):
        g = (1 + 2 * (k - 2) * c) / (2 * (1 + (k - 3) * c))
        L = 1 + (k - 1) * c
        hits = hits and 0 < g < 1 and _t(g, 2 * c, k) == 1 / L
        Sig, idx, knots = _identical_clusters(k, c, delta)
        w = bridge_exact(_identical_clusters(k, 2 * c, delta)[0], idx, knots, g)
        pop = bridge_exact(Sig, idx, knots, 1)          # population minimum variance
        hits = hits and w == pop
    out["general_formula_hits_population_optimum"] = hits
    out["ten_clusters_delta_12"] = (1 + 2 * 8 * Fr(1, 4)) / (2 * (1 + 7 * Fr(1, 4)))
    return out


def check_sign_threshold():
    """k = 10, c = 1/4, Z = c +- tau: G'(1)/V0''(1) = (8 - delta)/(1 + 13 delta/4), by exact jets
    on the scalar reduction."""
    k, c = 10, Fr(1, 4)
    L = 1 + (k - 1) * c
    out = {}
    for delta in (Fr(4), Fr(8), Fr(12)):
        g, z = Jet.var(1, "gamma"), Jet.var(c, "tau")
        t = (1 + (k - 2) * z - g * (k - 1) * z) / (1 + (k - 2) * z - g * (k - 1) * z * z)
        x = t / (t + delta)
        V = (L * x * x + (1 - x) * (1 - x) / delta) / k
        assert V.c[1][0] == 0                                   # endpoint flatness
        out[str(delta)] = (V.c[1][2] / (2 * V.c[2][0]), (8 - delta) / (1 + Fr(13, 4) * delta))
    return out


def _assemble(Spp, idx, parts):
    n = idx[-1][-1] + 1
    load = np.zeros((n, len(idx)))
    for i, I in enumerate(idx):
        load[I[0], i] = 1.0
        load[I[1:], i] = parts[i][0]
    S = load @ Spp @ load.T
    for i, I in enumerate(idx):
        J = I[1:]
        S[np.ix_(J, J)] += parts[i][1]
    return S


def check_compression(rng, trials=30):
    """A gateway cluster acts as its knot plus one independent asset of variance 1/delta_i, for the
    noiseless profile and under noise on the knot covariance that preserves the gateway structure."""
    err = 0.0
    for _ in range(trials):
        sizes = list(rng.integers(1, 6, size=rng.integers(2, 6)))
        sigma, idx, knots = gateway_model_cov(rng, sizes)
        k = len(idx)
        parts = []
        for I in idx:
            p, J = I[0], I[1:]
            beta = sigma[J, p] / sigma[p, p]
            parts.append((beta, sigma[np.ix_(J, J)] - np.outer(beta, beta) * sigma[p, p]))
        Spp = sigma[np.ix_(knots, knots)]
        deltas = [(1 - b) @ np.linalg.solve(E, 1 - b) for b, E in parts]
        idx_c = [[2 * i, 2 * i + 1] for i in range(k)]
        parts_c = [(np.zeros(1), np.array([[1 / deltas[i]]])) for i in range(k)]
        N = rng.standard_normal((k, k)); N = (N + N.T) / 2; np.fill_diagonal(N, 0)
        for tau in (0.0, 0.05, 0.15):
            Sh = Spp + tau * N
            if np.linalg.eigvalsh(Sh).min() <= 0:
                continue
            for gam in (0.0, 0.4, 0.8, 1.0):
                v = []
                for ix, pr in ((idx, parts), (idx_c, parts_c)):
                    w = bridge_unnormalized(_assemble(Sh, ix, pr), ix, [I[0] for I in ix], gam)
                    w = w / w.sum()
                    v.append(w @ _assemble(Spp, ix, pr) @ w)
                err = max(err, abs(v[0] - v[1]))
    return {"variance_gap": err}


def check_unit_betas(rng):
    """Every member has unit beta to its knot: the portfolio is the same at every gamma."""
    idx, knots = clusters([2, 3, 1, 2])
    Spp = random_spd(rng, 4)
    parts = [(np.ones(len(I) - 1), random_spd(rng, len(I) - 1, 0.3)) for I in idx]
    S = _assemble(Spp, idx, parts)
    ws = []
    for gam in (0.0, 0.25, 0.5, 0.75, 1.0):
        w = bridge_unnormalized(S, idx, knots, gam)
        ws.append(w / w.sum())
    return {"change_across_gamma": max(np.abs(w - ws[0]).max() for w in ws),
            "weight_on_members": np.abs(np.delete(ws[0], knots)).max()}


# ---------------------------------------------------------------------------
# Effective damping, lost precision, rank deficiency
# ---------------------------------------------------------------------------
def _kappa(S, gam):
    s = np.diag(S); nu = 1 / np.diag(np.linalg.inv(S)); h = np.linalg.solve(S, np.ones(len(S)))
    return ((1 - gam) + gam * nu * h) / ((1 - gam) * s + gam * nu), s, nu, h


def _compressed_variance(S_hat, S_pop, delta, kappa):
    """Variance of the two-tier portfolio in the compressed model (knots S, member precisions delta)."""
    K = np.diag(kappa)
    a = np.linalg.solve(K @ S_hat @ K + np.diag(delta), kappa + delta)
    J = (kappa + delta) @ a
    q = K @ a / J
    return q @ S_pop @ q + ((a / J) ** 2 * delta).sum(), J


def check_effective_damping(rng, trials=100):
    err = 0.0
    for _ in range(trials):
        S = random_spd(rng, int(rng.integers(2, 7)))
        for gam in (0.0, 0.3, 0.7, 0.95):
            kap, s, nu, h = _kappa(S, gam)
            r = nu / s
            lam = gam * r / (1 - gam + gam * r)
            err = max(err, np.abs(kap - ((1 - lam) / s + lam * h)).max())
    return {"kappa_vs_interpolation": err}


def check_lost_precision(rng, trials=100):
    """J = Z - L, V0 - V* = L/(Z(Z-L)), kappa - h in closed form (floating point), and the
    curvature V0''(1) = 2 p'W1 p / Z^2 in exact arithmetic via jets."""
    loss = regret = gap = 0.0
    for _ in range(trials):
        k = int(rng.integers(2, 7))
        S = random_spd(rng, k); delta = rng.uniform(0.2, 3.0, size=k)
        for gam in (0.0, 0.3, 0.7, 0.95):
            kap, s, nu, h = _kappa(S, gam)
            Z = h.sum() + delta.sum()
            V, J = _compressed_variance(S, S, delta, kap)
            W = np.linalg.inv(np.linalg.inv(S) + np.diag(kap * kap / delta))
            L = (h - kap) @ W @ (h - kap)
            loss = max(loss, abs(J - (Z - L)))
            regret = max(regret, abs(V - 1 / Z - L / (Z * (Z - L))))
            gap = max(gap, np.abs((kap - h) - (1 - gam) * (1 - s * h) / ((1 - gam) * s + gam * nu)).max())
    # exact curvature on a rational example
    S = [[Fr(4), Fr(1), Fr(1, 2)], [Fr(1), Fr(3), Fr(-1, 2)], [Fr(1, 2), Fr(-1, 2), Fr(2)]]
    delta = [Fr(1, 2), Fr(2), Fr(3, 4)]
    k = 3
    solve = lambda A, b: _solve_generic(A, b, Fr, lambda z: z != 0)
    h = solve(S, [1] * k)
    Sinv = [solve(S, [1 if i == j else 0 for i in range(k)]) for j in range(k)]
    nu = [1 / Sinv[i][i] for i in range(k)]
    s = [S[i][i] for i in range(k)]
    Z = sum(h) + sum(delta)
    pvec = [(s[i] * h[i] - 1) / nu[i] for i in range(k)]
    A1 = [[Sinv[j][i] + (h[i] ** 2 / delta[i] if i == j else 0) for j in range(k)] for i in range(k)]
    claim = 2 * sum(pi * xi for pi, xi in zip(pvec, solve(A1, pvec))) / Z ** 2
    g = Jet.var(1, "gamma")
    jsolve = lambda A, b: _solve_generic(A, b, Jet.of, lambda z: z.c[0][0] != 0)
    kap = [((1 - g) + g * nu[i] * h[i]) / ((1 - g) * s[i] + g * nu[i]) for i in range(k)]
    M = [[kap[i] * S[i][j] * kap[j] + (delta[i] if i == j else 0) for j in range(k)] for i in range(k)]
    b = [kap[i] + delta[i] for i in range(k)]
    a = jsolve(M, b)
    J = sum((bi * ai for bi, ai in zip(b, a)), Jet())
    V0 = 1 / J
    return {"J_vs_Z_minus_L": loss, "regret": regret, "kappa_minus_h": gap,
            "curvature_exact_match": 2 * V0.c[2][0] == claim, "V0_prime_1": V0.c[1][0]}


def check_gain_order():
    """F(1, tau) - min F  ~  G'(1)^2 / (2 V0''(1)) tau^4, identical clusters with k = 10, c = 1/4, delta = 4."""
    k, c, delta = 10, 0.25, 4.0
    L = 1 + (k - 1) * c
    Vx = lambda x: (L * x * x + (1 - x) ** 2 / delta) / k
    def F(gam, tau):
        return 0.5 * sum(Vx(_t(gam, z, k) / (_t(gam, z, k) + delta)) for z in (c + tau, c - tau))
    g, z = Jet.var(1, "gamma"), Jet.var(Fr(1, 4), "tau")
    t = (1 + (k - 2) * z - g * (k - 1) * z) / (1 + (k - 2) * z - g * (k - 1) * z * z)
    x = t / (t + Fr(4))
    V = (Fr(L) * x * x + (1 - x) * (1 - x) / Fr(4)) / k
    pred = float(V.c[1][2]) ** 2 / (2 * float(2 * V.c[2][0]))
    ratios = []
    for tau in (0.02, 0.04):
        gs = np.linspace(0.9, 1.0, 200001)
        ratios.append(float((F(1.0, tau) - F(gs, tau).min()) / (pred * tau ** 4)))
    return {"gain_over_prediction": ratios}


def check_rank_deficiency(rng):
    """Duplicated knots, the exposure path, non-commuting limits, and null-space-preserving noise."""
    out = {}
    S4 = [[1, 0, 1, 0], [0, 1, 0, 0], [1, 0, 1, 0], [0, 0, 0, 1]]
    idx, knots = [[0, 1], [2, 3]], [0, 2]
    out["bridge_below_one"] = {str(gq): _var(bridge_exact(S4, idx, knots, gq), S4) for gq in (Fr(0), Fr(1, 2), Fr(99, 100))}
    Sn = np.array(S4, float)
    D = np.zeros((4, 2))
    for i, (I, p) in enumerate((([0, 1], 2), ([2, 3], 0))):
        Q = Sn[np.ix_(I, I)] - np.outer(Sn[I, p], Sn[I, p]) / Sn[p, p]
        D[I, i] = np.linalg.pinv(Q) @ (np.ones(2) - Sn[I, p] / Sn[p, p])
    w = D @ np.linalg.solve(D.T @ Sn @ D, D.T @ np.ones(4)); w /= w.sum()
    out["local_pinv_endpoint"] = float(w @ Sn @ w)
    S2, d2 = np.ones((2, 2)), np.ones(2)
    h = np.linalg.pinv(S2) @ np.ones(2)
    path = [_compressed_variance(S2, S2, d2, (1 - lam) + lam * h)[0] for lam in np.linspace(0, 1, 21)]
    out["lambda_path_ends"] = (float(path[0]), float(path[-1]))
    out["lambda_path_decreasing"] = bool(np.all(np.diff(path) < 0))
    out["eps_then_gamma"] = float(_compressed_variance(S2 + 1e-6 * np.eye(2), S2, d2, _kappa(S2 + 1e-6 * np.eye(2), 1.0)[0])[0])
    out["gamma_then_eps"] = float(_compressed_variance(S2 + 1e-9 * np.eye(2), S2, d2, _kappa(S2 + 1e-9 * np.eye(2), 0.999)[0])[0])
    end = 0.0
    for _ in range(30):
        k = int(rng.integers(3, 7)); rk = int(rng.integers(1, k))
        B = np.column_stack([rng.standard_normal((k, rk - 1)), np.ones(k)])
        S = B @ B.T                                           # singular, with 1 in its range
        assert np.linalg.matrix_rank(S) < k and np.allclose(S @ np.linalg.pinv(S) @ np.ones(k), np.ones(k))
        delta = rng.uniform(0.3, 2.0, size=k)
        hh = np.linalg.pinv(S) @ np.ones(k)
        end = max(end, abs(_compressed_variance(S, S, delta, hh)[0] - 1 / (hh.sum() + delta.sum())))
    out["lambda_one_is_minvar"] = end
    # noise around a singular covariance
    B = rng.standard_normal((5, 3)); Sig = B @ B.T
    U = np.linalg.svd(Sig)[0]; R, Nn = U[:, :3], U[:, 3:]
    X = rng.standard_normal((3, 3)); X = (X + X.T) / 2; X /= np.abs(np.linalg.eigvalsh(X)).max()
    E_ok = R @ X @ R.T                                   # supported on range(Sigma): E ker(Sigma) = 0
    E_bad = E_ok + (Nn[:, :1] @ R[:, :1].T + R[:, :1] @ Nn[:, :1].T)   # couples the kernel to the range
    tau = 0.2 * np.linalg.eigvalsh(Sig)[2]               # a fifth of the smallest nonzero eigenvalue
    mins = lambda E: min(np.linalg.eigvalsh(Sig + sgn * tau * E).min() for sgn in (1, -1))
    out["noise"] = {"preserving_min_eig": float(mins(E_ok)), "preserving_E_ker": float(np.abs(E_ok @ Nn).max()),
                    "violating_min_eig": float(mins(E_bad))}
    return out


def check_interior_zero_direction():
    """Issue 11: S = [[4, 3/2], [3/2, 1]], singleton clusters, b_1 = 1 - (3/2) gamma vanishes at
    gamma = 2/3. The continuous extension keeps w = (-1/4, 5/4) and variance 7/8 there."""
    S = np.array([[4.0, 1.5], [1.5, 1.0]]); idx, knots = [[0], [1]], [0, 1]
    out = {}
    for g in (2 / 3 - 1e-6, 2 / 3, 2 / 3 + 1e-6):
        w = bridge_unnormalized(S, idx, knots, g); w = w / w.sum()
        out[f"{g:.7f}"] = (float(w[0]), float(w[1]), float(w @ S @ w))
    Sx = [[Fr(4), Fr(3, 2)], [Fr(3, 2), Fr(1)]]
    out["exact_at_two_thirds"] = bridge_exact(Sx, idx, knots, Fr(2, 3))
    # the gamma = 1 regressions must survive: a vanishing block of Sigma^{-1}u still gives the optimum
    out["endpoint_regressions"] = check_zero_direction()
    return out


def check_scale_invariance(rng, trials=40):
    """Issue 12: rescaling Sigma or u must not change fully invested weights."""
    worst = 0.0
    for _ in range(trials):
        sigma, idx, knots, mu = _random_problem(rng)
        for u in (np.ones(len(mu)), mu):
            for g in (0.0, 0.5, 1.0):
                ref = bridge_unnormalized(sigma, idx, knots, g, u); ref = ref / ref.sum()
                for cs, cu in ((1e12, 1.0), (1e-9, 1.0), (1.0, 1e8), (1e6, 1e-7)):
                    w = bridge_unnormalized(cs * sigma, idx, knots, g, cu * u); w = w / w.sum()
                    worst = max(worst, np.abs(w - ref).max())
    diag = bridge_unnormalized(1e12 * np.diag([1.0, 2.0]), [[0], [1]], [0, 1], 0.0)
    return {"max_change_under_rescaling": worst, "diag_1e12": (diag / diag.sum()).tolist()}


def main():
    rng = np.random.default_rng(0)
    r = check_sufficiency(rng); print("Prop 1 sufficiency        ", r); assert r["pair"] < TOL
    r = check_bridge_right(rng); print("Prop 2 right end          ", r)
    assert r["stacked"] < TOL and r["recipe"] < TOL
    r = check_bridge_left(rng); print("Prop 2 left end = NCO     ", r); assert r["nco"] < TOL
    r = check_violation(rng); print("model violated (min err)  ", r)
    assert r["pair"] > 1e-3 and r["stacked"] > 1e-4 and r["recipe"] > 1e-4
    r = check_diagnostic(rng); print("diagnostic                ", r)
    assert r["model"]["R"] < TOL and r["violated"]["R"] > 1e-2
    assert r["violated"]["other_knot_coef"] < TOL  # the regression test false-accepts
    r = check_change_of_vars(rng); print("change of variables       ", r)
    assert r["mapped_back"] < TOL and np.allclose(r["unmapped_example"], [0.2, 0.8])
    r = check_proxy(rng); print("Prop 3 proxy identity     ", r); assert r["identity"] < TOL
    r = check_symmetric(rng); print("symmetric factor formula  ", r); assert r["formula"] < TOL
    r = check_quotient(rng); print("complements compose       ", r); assert r["compose"] < TOL
    r = check_loss(rng); print("loss Delta_i              ", r)
    assert r["zero_under_model"] < TOL and r["min_eig_violated"] > -1e-9
    assert all(abs(loss - r["c2"]) < 1e-6 for _, loss in r["R_vs_loss"])          # loss stays at c^2
    assert r["R_vs_loss"][-1][0] < 1e-2 * r["R_vs_loss"][0][0] * 1.0001            # while R -> 0
    r = check_precision_sparsity(rng); print("precision sparsity        ", r)
    assert r["model"] < 1e-8 and r["violated"] > 1e-3
    r = check_unnormalized(rng); print("unnormalized bridge       ", r)
    assert r["matches_two_tier"] < 1e-8 and r["zero_total_cluster"] < 1e-8
    r = check_interior_example(); print("interior example          ", {k: (str(v) if isinstance(v, Fr) else v) for k, v in r.items()})
    assert r["Z0_variance"] == Fr(56, 169)
    assert r["F0_minus_Fhalf"] == Fr(3, 1210) and r["F1_minus_Fhalf"] == Fr(5, 1452)
    assert r["P0"] == -6 and r["Pquarter"] == Fr(1585, 256) and r["dP_min_on_grid"] > 0
    assert abs(r["gamma_star"] - 0.558733606) < 1e-8 and r["F_star_is_grid_min"]
    r = check_exact_jets()
    print("exact jets                ", {k: {a: (str(b) if isinstance(b, Fr) else tuple(map(str, b))) for a, b in v.items()} for k, v in r.items()})
    three, two = r["three_cluster"], r["two_cluster"]
    for ex in (three, two):
        assert ex["V0_prime_1"] == 0           # endpoint flatness, exactly
        assert ex["odd_in_tau"][0] == 0        # first-order noise does not move the variance at the optimum
        assert ex["V0_pp_1"] > 0
    assert three["G_prime_1"] == Fr(-4720238484060245648386156800, 806907939268294475102923640251)
    assert three["V0_pp_1"] == Fr(114868070650483200, 47963470838273449)
    assert two["G_prime_1"] == Fr(31779128936, 554523204167) and two["V0_pp_1"] == Fr(48136, 3571279)
    r = check_full_coupling_example(); print("full-coupling spot check  ", {a: float(b) for a, b in r["min_margin"].items()})
    assert all(m > 0 for m in r["min_margin"].values())
    r = check_endpoint_shift(); print("endpoint shift            ", r)
    for tau, gstar, pred in r["rows"]:
        assert abs((1 - gstar) - (1 - pred)) <= 0.25 * max(1 - pred, 1e-3) + 2e-3, (tau, gstar, pred)
    r = check_incremental_cost(); print("incremental cost H        ", r)
    assert max(abs(v) for v in r["H_values"]) < 10 * (min(abs(v) for v in r["H_values"]) + 1e-12)
    r = check_zero_direction(); print("zero direction at gamma=1 ", r)
    assert r["numpy_error"] < 1e-12 and r["exact_matches"]
    r = check_interior_zero_direction(); print("interior zero direction   ", {a: (str(b) if not isinstance(b, dict) else "…") for a, b in r.items()})
    for key, (w0, w1, v) in [(k2, v2) for k2, v2 in r.items() if k2[0].isdigit()]:
        assert abs(w0 + 0.25) < 1e-9 and abs(w1 - 1.25) < 1e-9 and abs(v - 7 / 8) < 1e-9, key
    assert r["exact_at_two_thirds"] == [Fr(-1, 4), Fr(5, 4)]
    r = check_scale_invariance(rng); print("scale invariance          ", r)
    assert r["max_change_under_rescaling"] < 1e-8 and np.allclose(r["diag_1e12"], [2 / 3, 1 / 3])
    r = check_sharpe_sign(); print("Sharpe sign               ", r)
    assert r["total"] < 0 and abs(r["sharpe_fully_invested"] + r["max_sharpe"]) < 1e-12 and r["sharpe_of_1_0"] > 0
    r = check_only_knots_move(rng); print("only the knots move       ", r)
    assert r["member_part"] < 1e-9 and r["knot_exposure"] < 1e-9
    r = check_equicorrelated_knots(); print("equicorrelated knots      ", r); assert r["closed_form"] < 1e-12
    r = check_degenerate_partitions(rng); print("degenerate partitions     ", r); assert r["bridge_minus_gmv"] < 1e-10
    r = check_identical_clusters(); print("identical clusters        ", {a: str(b) for a, b in r.items()})
    assert r["knot_share"] == 0 and r["quadratic"] == 0
    r = check_two_thirds(); print("two-thirds example        ", {a: str(b) for a, b in r.items()})
    assert r["gamma_star"] == Fr(2, 3) and r["gap0"] == Fr(1, 576) and r["gap1"] == Fr(1, 900)
    assert r["beats_grid"] and r["general_formula_hits_population_optimum"] and r["ten_clusters_delta_12"] == Fr(10, 11)
    r = check_sign_threshold(); print("sign threshold            ", {a: tuple(map(str, b)) for a, b in r.items()})
    assert all(got == want for got, want in r.values())
    assert r["4"][0] > 0 and r["8"][0] == 0 and r["12"][0] == Fr(-1, 10)
    r = check_compression(rng); print("cluster compression       ", r); assert r["variance_gap"] < 1e-10
    r = check_unit_betas(rng); print("unit betas                ", r)
    assert r["change_across_gamma"] < 1e-12 and r["weight_on_members"] < 1e-12
    r = check_effective_damping(rng); print("effective damping         ", r); assert r["kappa_vs_interpolation"] < 1e-12
    r = check_lost_precision(rng); print("lost precision            ", {a: (str(b) if isinstance(b, Fr) else b) for a, b in r.items()})
    assert r["J_vs_Z_minus_L"] < 1e-10 and r["regret"] < 1e-12 and r["kappa_minus_h"] < 1e-12
    assert r["curvature_exact_match"] and r["V0_prime_1"] == 0
    r = check_gain_order(); print("fourth-order gain         ", r)
    assert abs(r["gain_over_prediction"][0] - 1) < 0.06 and r["gain_over_prediction"][0] < r["gain_over_prediction"][1]
    r = check_rank_deficiency(rng); print("rank deficiency           ", {a: ({x: str(y) for x, y in b.items()} if a == "bridge_below_one" else b) for a, b in r.items()})
    assert all(v == Fr(3, 8) for v in r["bridge_below_one"].values()) and abs(r["local_pinv_endpoint"] - 0.5) < 1e-12
    assert abs(r["lambda_path_ends"][0] - 3 / 8) < 1e-12 and abs(r["lambda_path_ends"][1] - 1 / 3) < 1e-12 and r["lambda_path_decreasing"]
    assert abs(r["eps_then_gamma"] - 1 / 3) < 1e-5 and abs(r["gamma_then_eps"] - 3 / 8) < 1e-5 and r["lambda_one_is_minvar"] < 1e-10
    assert r["noise"]["preserving_min_eig"] > -1e-12 and r["noise"]["preserving_E_ker"] < 1e-12 and r["noise"]["violating_min_eig"] < -1e-6
    print("certificate ok")


if __name__ == "__main__":
    main()

